Tangent curves to degenerating hypersurfaces

We study the behaviour of rational curves tangent to a hypersurface under degenerations of the hypersurface. Working within the framework of logarithmic Gromov-Witten theory, we extend the degeneration formula to the logarithmically singular setting, producing a virtual class on the space of maps to the degenerate fibre. We then employ logarithmic deformation theory to express this class as an obstruction bundle integral over the moduli space of ordinary stable maps. This produces new refinements of the logarithmic Gromov-Witten invariants, encoding the degeneration behaviour of tangent curves. In the example of a smooth plane cubic degenerating to the toric boundary we employ localisation and tropical techniques to compute these refinements. Finally, we leverage these calculations to describe how embedded curves tangent to a smooth cubic degenerate as the cubic does; the results obtained are of a classical nature, but the proofs make essential use of logarithmic Gromov-Witten theory.

==> anc/ComponentContributions.sage <==
# CODE IMPLEMENTING THE LOCALISATION ALGORITHM DESCRIBED IN SECTION 6 OF
# "TANGENT CURVES TO DEGENERATING HYPERSURFACES" BY LAWRENCE JACK BARROTT AND NAVID NABIJOU
# OUTPUTS CONTRIBUTIONS ORGANISED VIA ORDERED MULTI-DEGREE.

# SET THE DEGREE TO CALCULATE UP TO HERE
TARGETDEGREE = 6

from multiprocessing import Pool
import time
import os
import itertools
import math
import random
from functools import reduce
import operator
starttime = time.time()
#REFINEDTARGETTYPE = [0, 'p0', 1, 'p1', 3, 'p2', 0]


#sum (edge for edge in REFINEDTARGETTYPE if type(edge) != type ('a'))

D = TARGETDEGREE
L = TARGETDEGREE

l1, l0, z = 19,-17,0 #var ('l1, l0, z')
l2 = -l1 -l0
weights = [l0,l1,l2]

def prod (terms):
    return reduce(operator.mul, terms, 1)

def gluingcontribution (psiterms, offset = 3):
    dimension = len (psiterms) - offset
    permutations = list (itertools.product (psiterms, repeat = dimension))
    permutations = [list (term) for term in permutations]
    output = sum ([1/prod (permutation) for permutation in permutations])/prod (psiterms)
    return output

class Edge:

    def __init__ (self, start, end, degree):
        self.start = start
        self.end = end
        self.endpoint = end.root
        self.degree = degree
        productterm = 1
        for a in range (0, degree):
            productterm = productterm * ((a*self.start.weight) + ((3*degree - a)*self.end.weight)) * ((a*self.end.weight) + ((3*degree - a)*self.start.weight))
        self.atomiccontrib = productterm / ((3)* (-1)**(degree)*(math.factorial(degree)**2) * self.end.weight * (self.end.weight - self.start.weight)**(2*degree - 1)*self.degree)
        self.otherendweight = {self.start.weight:self.endpoint.weight, self.endpoint.weight:self.start.weight}

    def __repr__ (self):
        return str(str (self.start) + " to "+ str(self.end) + " : "+ str(self.degree))

    def __lt__ (self, other):
        if self.end.length < other.end.length:
            return True
        elif self.end.length > other.end.length:
            return False
        elif hash (str(self)) < hash (str (other)):
            return True
        else:
            return False

    def contribution (self):
        return (self.weight * self.end.contribution())
        
class Node:

    def __init__ (self, label, height, weight):
        self.label = label
        self.height = height
        self.weight = weight
        self.hashvalue = random.random()

    def __repr__ (self):
        return str (self.label)

    def __hash__ (self):
        return hash(str(self.hashvalue))

    def contribution (self):
        return self.weight

class Graph:

    def __init__ (self, root, edges, length):
        self.root = root
        self.height = root.height
        self.edges = edges
        self.length = length
        self.degree = sum ([edge.degree for edge in self.edges])
        self.weight = root.weight
        self.automorphisms = 1
        self.vertexdt = {}
        for edge in self.edges:
            if not str(edge) in self.vertexdt:
                self.vertexdt [str(edge)] = [edge]
            else:
                self.vertexdt [str(edge)] += [edge]
        for edge in self.vertexdt.keys():
            self.automorphisms = self.automorphisms * (self.vertexdt[edge][0].end.automorphisms**len(self.vertexdt[edge])) * math.factorial(len(self.vertexdt[edge])) * (self.vertexdt[edge][0].degree)**len(self.vertexdt[edge])

    def __repr__ (self):
        if self.edges == []:
            return str (self.root)
        else:
            return str (self.edges)
        
    def __hash__ (self):
        return hash (str(self.edges))

    def __lt__(self, other):
        if self.length < other.length:
            return True
        elif self.length > other.length:
            return False
        else:
            if hash (self) < hash (other):
                return True
            else:
                return False
                
    def __gt__(self, other):
        return (other < self)

    def __le__(self, other):
        if self == other:
            return True
        else:
            return self < other
        
    def __ge__(self, other):
        return (other <= self)

    def __eq__(self, other):
        if self.length == other.length and hash (self) == hash (other):
            return True
        else:
            return False

    def refresh (self):
        for edge in self.edges:
            edge.end = edge.end.refresh ()
        node = Node (self.root.label, self.root.height, self.root.weight)
        newedges = []
        for edge in self.edges:
            newedges += [Edge (node, edge.end.refresh(), edge.degree)]
        return Graph (node, newedges, self.length)
    
    def flatten (self):
        setofvertices = [self.root]
        setofedges = list(tuple(self.edges))
        for edge in self.edges:
            setofvertices += edge.end.flatten()[0]
            setofedges += edge.end.flatten()[1]
        return [setofvertices, setofedges]

    def flatgraph (self):
        self = self.refresh()
        newvertices, newedges = self.flatten()
        return FlatGraph (newvertices, newedges, self.root)

    def refinedgraphtype (self):
        
        magnetictape = {-1:0, 1:0, 0:self.root.label}
        for edge in self.edges:
            shift = adjacencyshifts [str(self.root)][str(edge.endpoint)]
            magnetictape[shift] += edge.degree
            edgetype = edge.end.refinedgraphtype()
            for key in edgetype.keys():
                if not key + 2 * shift in magnetictape.keys():
                    magnetictape [key + 2*shift] = edgetype[key]
                else:
                    if not type (magnetictape [key + 2*shift]) == type ("a"):
                       magnetictape [key + 2*shift] += edgetype[key]
        return magnetictape

    def graphtype (self):
            
        edgedegrees = {}
        for edge in self.flatten()[1]:
            edgepoints =  str(sorted([edge.start.label, edge.endpoint.label])[0]) + " to " + str(sorted([edge.start.label, edge.endpoint.label])[1])
            if not edgepoints in edgedegrees.keys():
               edgedegrees [edgepoints] = edge.degree
            else:
                edgedegrees [edgepoints] += edge.degree
        return edgedegrees

class FlatGraph:
    def __init__ (self, vertices, edges, root):
        self.root = root
        self.VtoE = {}
        self.EtoV = {edge: [edge.start, edge.end.root] for edge in edges}
        for edge in edges:
            if not edge.start in self.VtoE.keys():
                self.VtoE [edge.start] = [edge]
            else:
                self.VtoE [edge.start] += [edge]
            if not edge.end.root in self.VtoE.keys():
                self.VtoE [edge.end.root] = [edge]
            else:
                self.VtoE [edge.end.root] += [edge]
        self.edges = self.EtoV.keys()
        self.vertices = self.VtoE.keys()

    def __repr__ (self):
        return str([self.VtoE, self.EtoV])

    def contribution (self):
        contribution = 1
        for vertex in self.vertices:
            if len (self.VtoE[vertex]) > 1:
                for lj in weights:
                    if not lj == vertex.weight:
                        contribution = contribution * (vertex.weight - lj)**(len (self.VtoE[vertex])-1)
                        #print (vertex, (vertex.weight - lj)**(len (self.VtoE[vertex])-1), "vertex weights")
        for vertex in self.vertices:
            if vertex == self.root:
                if len (self.VtoE [vertex]) == 2:
                   for edge in self.VtoE [vertex]:
                       contribution = contribution / ((edge.start.weight - edge.end.root.weight)/edge.degree)
                if len (self.VtoE [vertex]) > 2:
                   psicontribution = gluingcontribution ([((vertex.weight - edge.otherendweight[vertex.weight])/edge.degree) for edge in self.VtoE[vertex]], offset = 2)
                   contribution = contribution * psicontribution
                   #print (vertex, psicontribution, "root psi contribution")
            else:
                if len (self.VtoE [vertex]) == 2:
                   twovalentcorrection = 0
                   for edge in self.VtoE [vertex]:
                       if edge.start == vertex:
                          twovalentcorrection += ((edge.start.weight - edge.end.root.weight)/edge.degree)
                       else:
                           twovalentcorrection += ((-edge.start.weight + edge.end.root.weight)/edge.degree)
                           contribution = contribution / ((-edge.start.weight + edge.end.root.weight)/edge.degree)
                           #print (vertex, ((-edge.start.weight + edge.end.root.weight)/edge.degree), "two valent edge correction")
                   #print (vertex, twovalentcorrection, "two valent correction")
                   contribution = contribution / twovalentcorrection
                   
                if len (self.VtoE [vertex]) > 2:
                   psicontribution = gluingcontribution ([((vertex.weight - edge.otherendweight[vertex.weight])/edge.degree) for edge in self.VtoE[vertex]])
                   contribution = contribution * psicontribution
                   #print (vertex, psicontribution, "internal psi contribution")
                   for edge in self.VtoE [vertex]:
                       if not edge.start == vertex:
                          contribution = contribution / ((vertex.weight - edge.otherendweight[vertex.weight])/edge.degree)
                          #print (edge, ((vertex.weight - edge.otherendweight[vertex.weight])/edge.degree), "internal edge contribution")
        ##print contribution
        for edge in self.edges:
            contribution = contribution * edge.atomiccontrib
            #print (edge, edge.atomiccontrib, "atomic contribution")
        return contribution

def rule_asc(n):
    a = [0 for i in range(n + 1)]
    k = 1
    a[1] = n
    while k != 0:
        x = a[k - 1] + 1
        y = a[k] - 1
        k -= 1
        while x <= y:
            a[k] = x
            y -= x
            k += 1
        a[k] = x + y
        yield a[:k + 1]

def orderedpartitions(n):
    unorderedpartitions = rule_asc(n)
    return unorderedpartitions

def generatefromfirstborndata (args):
                    global d, l, vertex, Fdl, node
                    firstborndegree, firstbornedge = args
                    if d - firstborndegree == 0:

                        listofedgelists = []

                        for oldroot in adjacentvertices [vertex]:

                            listofedgelists += [[Edge (node, tree, firstbornedge)] for tree in Fdl [(firstborndegree-firstbornedge, l-1, oldroot)]]

                        return listofedgelists

                    else:

                        partitionlist = orderedpartitions(d - firstborndegree)

                        listofedgelists = []

                        for partition in partitionlist:
                            #print (time.time()-starttime)
                            listofedgelists += generatefrompartition ([partition, firstborndegree, firstbornedge])
                        return listofedgelists

def generatefrompartition (args):
                            partition, firstborndegree, firstbornedge = args
                            global d, l, vertex, Fdl, node
                            listofedgelists = []

                            for oldroot in adjacentvertices [vertex]:

                                listofedgelists += [Edge (node, tree, firstbornedge) for tree in Fdl [(firstborndegree-firstbornedge, l-1, oldroot)]]

                            for termdeg in partition:

                                newedges = []

                                for termedge in range (1, termdeg+1):

                                    for termlength in range (0, l):

                                        for oldroot in adjacentvertices[vertex]:

                                            newedges += [Edge (node, tree, termedge) for tree in Fdl [(termdeg - termedge, termlength, oldroot)]]

                                unpackedlist = []

                                for listitem in [list(coord) for coord in itertools.product (listofedgelists, newedges)]:
                                    if type (listitem[0]) == type ([2]):

                                        unpackedlist += [listitem[0] + [listitem[1]]]

                                    else:

                                        unpackedlist += [listitem]

                                listofedgelists = unpackedlist
                            return (listofedgelists)
                                           
p0 = Node ("p0", 0, weight = l0)
p1 = Node ("p1", 0, weight = l1)
p2 = Node ("p2", 0, weight = l2)

vertices = ["p0", "p1", "p2"]

adjacentvertices = {"p0": ["p1","p2"], "p1":["p2","p0"], "p2":["p0","p1"]}

adjacencyshifts = {"p0": {"p1":1,"p2":-1}, "p1":{"p2":1,"p0":-1}, "p2":{"p0":1,"p1":-1}}
vertexweights = {"p0":l0, "p1":l1, "p2":l2}

Fdl = {}
FdlEdgeList = {}

for vertex in vertices:

    Fdl [(0,0, vertex)]= [Graph (Node (vertex, 0, vertexweights [vertex]), [], 0)]

    for i in range (1, D+1):
        Fdl [(i, 0, vertex)] = []
        FdlEdgeList [(i, 0, vertex)] = []

    for i in range (1, L+1):
        Fdl [(0, i, vertex)] = []
        FdlEdgeList [(0, i, vertex)] = []

for l in range (1, L+1):
    for d in range (1,D+1):
        for vertex in vertices:
            Fdl [(d,l,vertex)] = []
            FdlEdgeList [(d,l,vertex)] = []

for d in range (1, D+1):
    print (d)
    for l in range (1,d+1):

        for vertex in vertices:

            newgraphs = []
            node = Node (vertex, 0, vertexweights [vertex])
            Fdl [(d,l,vertex)] = []
            FdlEdgeList [(d,l,vertex)] = []
            listofedgelists = []

            args = []

            for firstborndegree in range (1,d+1):

                for firstbornedge in range (1, firstborndegree-l+2):
                    args += [(firstborndegree, firstbornedge)]
            if __name__ == '__main__' and d > 7:
                with Pool(processes=4) as pool:
                    listoflists = pool.map(generatefromfirstborndata, args)
            else:
               listoflists = map(generatefromfirstborndata, args)
            if not listoflists == [[]]:
                        listofedgelists += [obj for sublist in listoflists for obj in sublist]
              
            for edgelist in listofedgelists:
                                       if not str(sorted(edgelist, reverse = True)) in FdlEdgeList [(d,l,vertex)]:
                                       
                                           Fdl [(d,l, vertex)] += [Graph (node, sorted(edgelist, reverse = True), l)]
                                           FdlEdgeList [(d,l, vertex)] += [str(sorted(edgelist, reverse = True))]
                                           
             
runningtotal = 0

print (time.time() - starttime)

def evaluategraph (graph):
    return (graph, graph.flatgraph().contribution()/graph.automorphisms)
#.expand().substitute(l1 = 1, l0 = 0)

if __name__ == '__main__':
 with Pool(processes=8) as pool:
  for n in range (1, TARGETDEGREE + 1):
    graphtypes = {}
    values = {}
    for descriptor in Fdl.keys():
        if descriptor[0] == n:
           for pair in list(pool.map (evaluategraph, Fdl[descriptor])):
                values [pair[0]] = pair[1]
           for graph in Fdl [descriptor]:
               graphtypelist = [graph.refinedgraphtype()[n] for n in sorted(graph.refinedgraphtype().keys())]
               if true:# graphtypelist == [0, 'p0', 3, 'p1', n-3, 'p2', 0]:
                  graphtypelist = [sum ([graphtypelist[i+1] for i in range (0, len (graphtypelist)) if graphtypelist[i] == 'p0']), sum ([graphtypelist[i+1] for i in range (0, len (graphtypelist)) if graphtypelist[i] == 'p1']), sum ([graphtypelist[i+1] for i in range (0, len (graphtypelist)) if graphtypelist[i] == 'p2'])]
                  if not str(graphtypelist) in graphtypes:
                     graphtypes[str(graphtypelist)] = 0
                  #newterm =  graph.flatgraph().contribution()/graph.automorphisms
                  graphtypes[str(graphtypelist)] += values[graph]
    print ("Total degree = " + str(n) + " invariant = " + str(sum ([graphtypes[graphtype] for graphtype in graphtypes.keys()])))
    #.expand().substitute(l1 = 1, l0 = 0)
    for graphtype in sorted(graphtypes.keys()):
        print (str(graphtype) + " : " + str(graphtypes[graphtype]))
    print (" ")

print (".................")

#print (runningtotal.expand().substitute(l1 = 1, l0 = 0))

print (time.time() - starttime)
